Elliptical stability of hopfions in bulk helimagnets

Magnetic hopfions are three-dimensional topological solitons with non-zero Hopf index ${\cal H}$ in the vector field of material's local magnetization. In this Letter elliptical stability of hopfions with ${\cal H}=1$ in a classical helimagnet is studied on the basis of a variational model. It is shown that, depending on their internal structure (vortex and antivortex tubes ordering), the hopfions can either be stable in a bulk magnet or unstable with respect to elongation along their central axis. It is found that the energy of stable hopfions is always below the energy of the $2\pi$-skyrmion lattice in the same material, suggesting the possibility to use $2\pi$-skyrmions as a precursor for hopfion nucleation. Stability diagram for hopfions on the magnetic anisotropy-field phase diagram is computed numerically. Explicit analytical expressions for some of its critical lines are derived.

==> anc/supplemental.m <==
(* 
    This file defines several Mathematica functions for reproducing \
the points in the Fig. 2 of the accompanying paper. Please see the \
paper for definitions of parameters.

  1. "optprof" computes the equilibrium hopfion profile p at \
specified dimensionless quality factor q and external field h.

  2. "energy" and "printEnergies" compute the total energy of the \
hopfion, specified by the profile, and, optionally, print the values \
of the individual energy terms.

  3. "traceWhileStable" computes the hopfion state stability boundary \
in the specified direction.

    Using these functions, the stability boundary points in the Fig. \
2 can be computed with the following code:

 << /path1/path2/this_file_name.m
With[{displ=0.0,sangle=0,nangles=72,inistate=optprof[0,0,-0.086,0.95,\
0.365]},Block[{p},Table[p=traceWhileStable[inistate,RotationMatrix[(i+\
displ)*2Pi/nangles].{0.1,0},0.000005];Print[i," -- \
",p];p,{i,sangle,nangles-1}]]]

It starts with the equilibrium state at q=h=0 and computes "nangles" \
stability points. These correspond to the endpoints of the burst \
lines,going from the initial state through states with stable \
hopfions in all directions with the equal angular steps, until they \
end at the point where the hopfions are no longer stable. The \
parameter "sangle" allows to restart the computation and the \
parameter 0<displ<1 allows to trace intermediate rays for a \
particular set of "nangles" burst rays (which can be used to \
subdivide the long computation into a several manageable chunks).

2025 (c) Konstantin L. Metlov This code is licensed under CC BY 4.0 \
[https://creativecommons.org/licenses/by/4.0/].
*)
Clear[Pex, Pdm, Pz, Pa, profileQ , energyTerms, energy, printEnergies,
   optprof, twovectorQ, traceWhileStable];
Pex[g_?NumericQ, e__] :=
  NIntegrate[(64 Pi ((-1 + e[r])^2 e[
          r]^2 (9 + g^2 + 
           4 (-1 + e[r]) e[
             r] (9 + g^2 + 5 (1 + g^2) (-1 + e[r]) e[r])) - 
        2 r (-1 + g) (1 + g) (-1 + e[r]) e[
          r] (-1 + 2 e[r]) (1 + 2 (-1 + e[r]) e[r]) e'[r] + 
        r^2 (4 + g^2) (1 + 2 (-1 + e[r]) e[r])^2 e'[r]^2))/(15 (1 + 
        2 (-1 + e[r]) e[r])^4), {r, 0, 1}];
Pdm[g_?NumericQ, e__] := 
  NIntegrate[(32 Pi r (2 (-1 + e[r]) e[
          r] (-1 + 2 e[r]) (5 + 
           4 (-1 + e[r]) e[r] (5 + (1 + 4 g) (-1 + e[r]) e[r])) + 
        r (1 + 2 (-1 + e[r]) e[r]) (5 + 
           4 (-1 + e[r]) e[r] (5 + (3 + 2 g) (-1 + e[r]) e[r])) e'[
          r]))/(15 (1 + 2 (-1 + e[r]) e[r])^4), {r, 0, 1}];
Pz[e__] := 
  NIntegrate[
   64 Pi r^2 (-1 + e[r])^2 e[r]^2/(3 (1 - 2 e[r] + 2 e[r]^2)^2), {r, 
    0, 1}];
Pa[e__] := 
  NIntegrate[
   128 Pi r^2 (-1 + e[r])^2 e[
     r]^2 (5 + 
       4 (-1 + e[r]) e[r] (5 + (-1 + e[r]) e[r]))/(15 (1 + 
         2 (-1 + e[r]) e[r])^4), {r, 0, 1}];
(* A hopfion profile (fully describing an equilibrium hopfion state) \
is a vector of 6 elements:
  {h, q, nu, e[r], g, mu},
where h is the normalized magnetic field, q is the anisotropy quality \
factor, nu is the hopfion size parameter, e[r] is the hopfion profile \
function, g is the hopfion's aspect ratio (gamma), mu is the \
magnetostatic parameter (in the current implementation it is always \
zero). The predicate below checks if the specified parameter is \
indeed a (structurally) valid hopfion profile. *)
profileQ = 
  VectorQ[#] && 
    TrueQ[Dimensions[#] === {6} && NumericQ[#[[1]]] && 
      NumericQ[#[[2]]] && NumericQ[#[[3]]] && NumericQ[#[[5]]]] &;
energyTerms[profile_?profileQ] := 
  Block[{h, q, nu, e, g, mu, eEX, eDM, eA, eZ, v},
   {h, q, nu, e, g, mu} = profile;
   v = 4 Sqrt[2]; 
   (* v R^3 g is the volume per hopfion in the 3D lattice of hopfions \
*)
   (* for close packed FCC and HCP lattices v=4 Sqrt[2] *)
   eEX = nu^2 Pex[g, e]/v;
   eDM = nu Pdm[g, e]/v;
   eA = If[q != 0, (q/2) (Pa[e] - v)/v, 0];
   eZ = If[h != 0, h (Pz[e] - v)/v, 0];
   {eEX, eDM, eA, eZ}
   ];
energy[profile_?profileQ] := Total[energyTerms[profile]];
printEnergies[profile_?profileQ] := 
  Block[{h, q, nu, e, g, mu, eEX, eDM, eA, eZ, eTOT},
   {h, q, nu, e, g, mu} = profile;
   {eEX, eDM, eA, eZ} = energyTerms[profile];
   eTOT = eEX + eDM + eA + eZ;
   Print["E=", eTOT, "  (Eex=", eEX, ", Edm=", eDM, ", Ea=", eA, 
    ", Ez=", eZ, "), nu=", nu, ", g=", g, ", e[0]=", e[0], ", e[1]=", 
    e[1] ", e'[0]=", e'[0]];
   eTOT
   ];
(* 
The function "optprof" finds the equilibrium hopfion profile for the \
specified dimensionless anisotropy qiality factor q and the \
dimensionless field h. The other parameters are the initial values of \
nu, g and e'[0] to seed the shooting, used in the boundary value \
problem solution.

A simple example of optprof[0,0,-0.086,0.95,0.365] produces the q=h=0 \
equilibrium hopfion profile. For a check, the call \
"printEnergies[optprof[0,0,-0.086,0.95,0.365]]" should print:

E=-0.219855  (Eex=0.219856,Edm=-0.43971,Ea=0,Ez=0),nu=-0.0855243,g=0.\
953998,e[0]=0.,e[1]=1.,e'[0]=0.364332

*)
optprof[q_?NumericQ, h_?NumericQ, nu0_?NumericQ, g0_?NumericQ, 
   epl_?NumericQ] := 
  Block[{epp, dFdnu, dFdg, e, ep, dEdnu, dEdg, nu, g, r, sol},
   (* The expressions for epp, 
   dFdnu and dFdg below are derived as follows.
      1. The energy E is expressed as an integral of the energy \
density $E = \iiint F \ud^3\vec{r}$.
      2. The energy density F is expressed as F=(nu^2 pEX + nu pDM + 
   h (pZ-v) + q(pA-v)/2)/v, where v=4 Sqrt[2] and pEX, pDM, pZ, 
   pA are the integrands in the expressions for the Pex, Pdm, Pz, 
   Pa above.
      3. The epp function is e''[x], 
   explicitly resolved from the Euler-Lagrange equation D[F,e[r]]==D[
   D[F, e'[r]],r].
      4. The dFdnu is indeed simply D[F,nu] and
      5. dFdg is D[F,g].
   *)
   epp[nu_?NumericQ, g_?NumericQ, r_?NumericQ, e_?NumericQ, 
     ep_?NumericQ] := 
    If[Abs[r] < 
      10^(-10), -2 ep^2, ((-1 + e) e (-1 + 
           2 e) (5 (1 + 2 (-1 + e) e)^2 h + (5 + 
              4 e (-5 + e (2 - 3 (-2 + e) e))) q) r^2 - 
        4 (-1 + e)^2 e^2 r (-5 (-2 + g) + 
           4 (-1 + e) e (-5 (-2 + g) + (-1 + e) e (2 + 3 g))) nu + 
        2 (4 (-1 + e) e (-1 + 2 e)^3 - 4 (1 + 2 (-1 + e) e)^3 ep r + 
           
           4 (-1 + 2 e) (1 + 
               2 (-1 + e) e)^2 ep^2 r^2 + ((-1 + e) e (-1 + 2 e) (1 + 
                 4 (-1 + e) e (1 + 5 (-1 + e) e)) - (1 + 
                  2 (-1 + e) e)^3 ep r + (-1 + 
                 2 e) (1 + 2 (-1 + e) e)^2 ep^2 r^2) g^2) nu^2)/((1 + 
           2 (-1 + e) e)^3 r^2 (4 + g^2) nu^2)];
   dFdnu[nu_?NumericQ, g_?NumericQ, r_?NumericQ, e_?NumericQ, 
     ep_?NumericQ] := 
    4 Sqrt[2] Pi (r ((1 + 2 (-1 + e) e) ep r (5 + 
              4 (-1 + e) e (5 + (-1 + e) e (3 + 2 g))) + 
           2 (-1 + e) e (-1 + 2 e) (5 + 
              4 (-1 + e) e (5 + (-1 + e) e (1 + 4 g)))) + 
        4 (-2 (-1 + e) e (-1 + 2 e) (1 + 2 (-1 + e) e) ep r (-1 + 
              g) (1 + g) + (1 + 2 (-1 + e) e)^2 ep^2 r^2 (4 + 
              g^2) + (-1 + e)^2 e^2 (9 + g^2 + 
              4 (-1 + e) e (9 + g^2 + 
                 5 (-1 + e) e (1 + g^2)))) nu)/(15 (1 + 
           2 (-1 + e) e)^4);
   dFdg[nu_?NumericQ, g_?NumericQ, r_?NumericQ, e_?NumericQ, 
     ep_?NumericQ] := 
    16 Sqrt[2] Pi nu (2 (-1 + e)^2 e^2 r (ep r + 
           2 (-1 + e) e (-2 + 4 e + ep r)) + ((-1 + e)^2 e^2 (1 + 
              4 (-1 + e) e (1 + 5 (-1 + e) e)) - 
           2 (-1 + e) e (-1 + 2 e) (1 + 
              2 (-1 + e) e) ep r + (1 + 
               2 (-1 + e) e)^2 ep^2 r^2) g nu)/(15 (1 + 
           2 (-1 + e) e)^4);
   sol = 
    NDSolve[{e'[r] == ep[r], 
      ep'[r] == epp[nu[r], g[r], r, e[r], ep[r]], e[0] == 0, 
      e[1] == 1, nu'[r] == 0, 
      dEdnu'[r] == dFdnu[nu[r], g[r], r, e[r], ep[r]], dEdnu[0] == 0, 
      dEdnu[1] == 0, g'[r] == 0, 
      dEdg'[r] == dFdg[nu[r], g[r], r, e[r], ep[r]], dEdg[0] == 0, 
      dEdg[1] == 0}, {e, ep, dEdnu, nu, dEdg, g}, {r, 0, 1}, 
     Method -> {"Shooting", 
       "StartingInitialConditions" -> {ep[0] == epl, nu[0] == nu0, 
         g[0] == g0}, 
       Method -> {"StiffnessSwitching", 
         Method -> {"ExplicitRungeKutta", Automatic}}}, 
     MaxSteps -> 1000, PrecisionGoal -> 10, AccuracyGoal -> 5];
   {h, q, NIntegrate[nu[r] /. sol[[1]] , {r, 0, 1}], e /. sol[[1]], 
    NIntegrate[g[r] /. sol[[1]] , {r, 0, 1}], 0(* mu *)}
   ];
twovectorQ = VectorQ[#, NumericQ] && TrueQ[Length[#] == 2] &;
(* 
 The function "traceWhileStable" traces the stable hopfion states \
along a ray on a q-h phase diagram from the specified initial state \
in the direction, specified by the goalQH vector. The search proceeds \
in ever decreasing steps by trying to reach the next stable hopfion \
state in the specified direction. It terminates when no stable \
hopfion state can be reached and the step becomes smaller than the \
specified "minStep" value. The function then returns the last stable \
hopfion state.
*)
traceWhileStable[initialPT_?profileQ, goalQH_?twovectorQ, 
   minStep_?NumericQ, pred__ : Function[{h, q, nu, e, g, mu}, True]] :=
   Block[{currPT, testedPT, state, newState, currStep, tryPT, 
    prevStatus},
   tryPT[p_?profileQ, pt_?twovectorQ] :=
    Quiet[
     MemoryConstrained[
      Check[optprof[pt[[1]], pt[[2]], p[[3]], p[[5]], p[[4]]'[0]], 
       Null], 100000000, Null]];
   
   (* first, 
   we equilibrate at the first initial point without magnetostatics *)
   state = initialPT;
   currPT = initialPT[[{2, 1}]];
   
   If[! Apply[pred, state], 
    Print["Predicate is False in initial state."]; 
    Return[{currPT[[1]], currPT[[2]], Null, Null}]];
   currStep = goalQH;
   testedPT = currPT + currStep;
   prevStatus = True;
   While[Norm[testedPT - currPT] > minStep,
    CurrentValue[EvaluationNotebook[], WindowStatusArea] = 
     "The previous point was " <> 
      If[prevStatus, "stable", "unstable"] <> ". Now trying QH={" <> 
      ToString[DecimalForm[testedPT[[1]], 7]] <> "," <> 
      ToString[DecimalForm[testedPT[[2]], 7]] <> "}, step=" <> 
      ToString[DecimalForm[Norm[testedPT - currPT], 7]] <> ".";
    newState = tryPT[state, testedPT];
    If[newState === Null, prevStatus = False; currStep /= 2, 
     If[! Apply[pred, state], prevStatus = False; currStep /= 2, 
      If[prevStatus, currStep *= 1.125, prevStatus = True]; 
      state = newState; currPT = testedPT;]];
    (* with this simple algorithm previously "unstable" points can be \
revisited in future with different initial conditions *)
    testedPT = currPT + currStep;
    ];
   CurrentValue[EvaluationNotebook[], WindowStatusArea] = Inherited;
   state
   ];

